Three-loop Higgs self-coupling beta-function in the Standard Model with complex Yukawa matrices

Three-loop renormalization group equations for the Higgs self-coupling and Higgs mass parameter are recalculated in the case of complex Yukawa matrices, which encompass general flavour structure of the Standard Model. In addition, the anomalous dimensions both for the quantum Higgs field and its vacuum expectation value are presented in the $\overline{MS}$-scheme. A numerical study of the latter quantities is carried out for a certain set of initial parameters.

==> anc/smh3l.m <==
(* 
  Notation:
	 h = 1/(16 Pi^2)
	 z3 = Zeta[3]
	 NG - number of fermion families (3 in the SM)
  Gauge couplings:
	a1 = 5/3 g1^2  
        a2 = g2^2
	aS = gs^2
  Self-coupling:
	lam
  Yukawa traces:
	Yu = Trace(YU,YUc) 
	Yd = Trace(YD,YDc) 
	Yl = Trace(YL,YLc) 

	Yuu = Trace(YU,YUc,YU,YUc)
	Ydd = Trace(YD,YDc,YD,YDc)
	Yll = Trace(YL,YLc,YL,YLc)
	Yud = Trace(YU,YUc,YD,YDc)


	Yuuu = Trace(YU,YUc,YU,YUc,YU,YUc)
	Yuud = Trace(YU,YUc,YU,YUc,YD,YDc)
	Yudd = Trace(YU,YUc,YD,YDc,YD,YDc)
	Yddd = Trace(YD,YDc,YD,YDc,YD,YDc)
	Ylll = Trace(YL,YLc,YL,YLc,YL,YLc)

	Yuuuu = Trace(YU,YUc,YU,YUc,YU,YUc,YU,YUc)
	Yuuud = Trace(YU,YUc,YU,YUc,YU,YUc,YD,YDc)
	Yuudd = Trace(YU,YUc,YU,YUc,YD,YDc,YD,YDc)
	Yudud = Trace(YU,YUc,YD,YDc,YU,YUc,YD,YDc)
	Yuddd = Trace(YU,YUc,YD,YDc,YD,YDc,YD,YDc)
	Ydddd = Trace(YD,YDc,YD,YDc,YD,YDc,YD,YDc)
	Yllll = Trace(YL,YLc,YL,YLc,YL,YLc,YL,YLc)

	YU, YD, YL are complex Yukawa matrices
*)


	
(* Beta function for lambda *) 

blam = h*((27*a1^2)/400 + (9*a1*a2)/40 + (9*a2^2)/16 - (9*a1*lam)/10 - 
   (9*a2*lam)/2 + 12*lam^2 + 6*lam*Yd - 3*Ydd + 2*lam*Yl - Yll + 6*lam*Yu - 
   3*Yuu) + h^2*((-531*a1^3)/4000 - (717*a1^2*a2)/800 - (97*a1*a2^2)/160 + 
   (497*a2^3)/32 + (687*a1^2*lam)/400 + (117*a1*a2*lam)/40 - 
   (313*a2^2*lam)/16 + (54*a1*lam^2)/5 + 54*a2*lam^2 - 156*lam^3 - 
   (6*a1^3*NG)/25 - (2*a1^2*a2*NG)/5 - (2*a1*a2^2*NG)/5 - 2*a2^3*NG + 
   a1^2*lam*NG + 5*a2^2*lam*NG + (9*a1^2*Yd)/40 + (27*a1*a2*Yd)/20 - 
   (9*a2^2*Yd)/8 + (5*a1*lam*Yd)/4 + (45*a2*lam*Yd)/4 + 40*aS*lam*Yd - 
   72*lam^2*Yd + (2*a1*Ydd)/5 - 16*aS*Ydd - (3*lam*Ydd)/2 + 15*Yddd - 
   (9*a1^2*Yl)/8 + (33*a1*a2*Yl)/20 - (3*a2^2*Yl)/8 + (15*a1*lam*Yl)/4 + 
   (15*a2*lam*Yl)/4 - 24*lam^2*Yl - (6*a1*Yll)/5 - (lam*Yll)/2 + 5*Ylll - 
   (171*a1^2*Yu)/200 + (63*a1*a2*Yu)/20 - (9*a2^2*Yu)/8 + (17*a1*lam*Yu)/4 + 
   (45*a2*lam*Yu)/4 + 40*aS*lam*Yu - 72*lam^2*Yu - 21*lam*Yud - 3*Yudd - 
   (4*a1*Yuu)/5 - 16*aS*Yuu - (3*lam*Yuu)/2 - 3*Yuud + 15*Yuuu) + 
 h^3*((-12321*a1^4)/128000 - (29779*a1^3*a2)/32000 - (64693*a1^2*a2^2)/9600 - 
   (54053*a1*a2^3)/5760 + (982291*a2^4)/3072 + (12679*a1^3*lam)/2000 + 
   (8811*a1^2*a2*lam)/200 + (13659*a1*a2^2*lam)/160 - (46489*a2^3*lam)/288 - 
   (1647*a1^2*lam^2)/25 - (999*a1*a2*lam^2)/5 + (1995*a2^2*lam^2)/8 - 
   (474*a1*lam^3)/5 - 474*a2*lam^3 + 3588*lam^4 - (12441*a1^4*NG)/8000 - 
   (18001*a1^3*a2*NG)/12000 + (149*a1^2*a2^2*NG)/1800 - 
   (8341*a1*a2^3*NG)/1440 - (14749*a2^4*NG)/192 - (1683*a1^3*aS*NG)/1000 - 
   (561*a1^2*a2*aS*NG)/200 - (153*a1*a2^2*aS*NG)/40 - (153*a2^3*aS*NG)/8 + 
   (1199*a1^3*lam*NG)/150 + (171*a1^2*a2*lam*NG)/20 + 
   (99*a1*a2^2*lam*NG)/10 + (3515*a2^3*lam*NG)/36 + (99*a1^2*aS*lam*NG)/10 + 
   (135*a2^2*aS*lam*NG)/2 - (141*a1^2*lam^2*NG)/5 - 141*a2^2*lam^2*NG - 
   (a1^4*NG^2)/5 - (2*a1^3*a2*NG^2)/9 - (2*a1^2*a2^2*NG^2)/9 - 
   (2*a1*a2^3*NG^2)/9 - (5*a2^4*NG^2)/3 + (14*a1^3*lam*NG^2)/9 + 
   (70*a2^3*lam*NG^2)/9 + (36129*a1^3*Yd)/32000 + (39627*a1^2*a2*Yd)/6400 + 
   (12537*a1*a2^2*Yd)/1280 - (17217*a2^3*Yd)/256 + (2049*a1^2*aS*Yd)/200 + 
   (699*a1*a2*aS*Yd)/20 + (651*a2^2*aS*Yd)/8 - (127303*a1^2*lam*Yd)/4800 - 
   (9027*a1*a2*lam*Yd)/160 - (3933*a2^2*lam*Yd)/64 - (991*a1*aS*lam*Yd)/30 - 
   (489*a2*aS*lam*Yd)/2 + (1820*aS^2*lam*Yd)/3 + (1251*a1*lam^2*Yd)/20 + 
   (639*a2*lam^2*Yd)/4 - 1224*aS*lam^2*Yd + 873*lam^3*Yd + 
   (57*a1^3*NG*Yd)/50 + (3*a1^2*a2*NG*Yd)/2 + (3*a1*a2^2*NG*Yd)/2 + 
   (27*a2^3*NG*Yd)/2 - (31*a1^2*lam*NG*Yd)/20 - (63*a2^2*lam*NG*Yd)/4 - 
   64*aS^2*lam*NG*Yd - (231*a1^2*Yd^2)/400 - (81*a1*a2*Yd^2)/40 + 
   (27*a2^2*Yd^2)/16 + 96*aS^2*Yd^2 - (81*a1*lam*Yd^2)/10 - 
   (81*a2*lam*Yd^2)/2 - 324*lam^2*Yd^2 + (20681*a1^2*Ydd)/9600 - 
   (2591*a1*a2*Ydd)/320 + (13437*a2^2*Ydd)/128 - (641*a1*aS*Ydd)/30 - 
   (31*a2*aS*Ydd)/2 - (914*aS^2*Ydd)/3 - (5413*a1*lam*Ydd)/40 - 
   (4653*a2*lam*Ydd)/8 + 895*aS*lam*Ydd + (2367*lam^2*Ydd)/2 - 
   (83*a1^2*NG*Ydd)/20 - (39*a2^2*NG*Ydd)/4 + 40*aS^2*NG*Ydd + 
   720*lam*Yd*Ydd - 108*Ydd^2 + (5111*a1*Yddd)/160 + (3411*a2*Yddd)/32 - 
   38*aS*Yddd - (5643*lam*Yddd)/8 - (891*Yd*Yddd)/8 + (39*Ydddd)/2 + 
   (106083*a1^3*Yl)/32000 + (59913*a1^2*a2*Yl)/6400 + 
   (5499*a1*a2^2*Yl)/1280 - (5739*a2^3*Yl)/256 - (16047*a1^2*lam*Yl)/1600 - 
   (11313*a1*a2*lam*Yl)/160 - (1311*a2^2*lam*Yl)/64 - (1623*a1*lam^2*Yl)/20 + 
   (213*a2*lam^2*Yl)/4 + 291*lam^3*Yl + (99*a1^3*NG*Yl)/50 - 
   (3*a1^2*a2*NG*Yl)/10 - (3*a1*a2^2*NG*Yl)/10 + (9*a2^3*NG*Yl)/2 - 
   (117*a1^2*lam*NG*Yl)/20 - (21*a2^2*lam*NG*Yl)/4 + (123*a1^2*Yd*Yl)/200 - 
   (3*a1*a2*Yd*Yl)/4 + (9*a2^2*Yd*Yl)/8 - (27*a1*lam*Yd*Yl)/5 - 
   27*a2*lam*Yd*Yl - 216*lam^2*Yd*Yl + 240*lam*Ydd*Yl - (297*Yddd*Yl)/8 + 
   (2241*a1^2*Yl^2)/400 + (63*a1*a2*Yl^2)/40 + (3*a2^2*Yl^2)/16 - 
   (9*a1*lam*Yl^2)/10 - (9*a2*lam*Yl^2)/2 - 36*lam^2*Yl^2 + 
   (6669*a1^2*Yll)/640 - (549*a1*a2*Yll)/320 + (4479*a2^2*Yll)/128 + 
   (1557*a1*lam*Yll)/40 - (1551*a2*lam*Yll)/8 + (789*lam^2*Yll)/2 + 
   (39*a1^2*NG*Yll)/20 - (13*a2^2*NG*Yll)/4 + 240*lam*Yd*Yll - 72*Ydd*Yll + 
   80*lam*Yl*Yll - 12*Yll^2 + (81*a1*Ylll)/32 + (1137*a2*Ylll)/32 - 
   (1881*lam*Ylll)/8 - (297*Yd*Ylll)/8 - (99*Yl*Ylll)/8 + (13*Yllll)/2 + 
   (128829*a1^3*Yu)/32000 + (70563*a1^2*a2*Yu)/6400 + 
   (9309*a1*a2^2*Yu)/1280 - (17217*a2^3*Yu)/256 + (1761*a1^2*aS*Yu)/200 + 
   (747*a1*a2*aS*Yu)/20 + (651*a2^2*aS*Yu)/8 - (112447*a1^2*lam*Yu)/4800 - 
   (19527*a1*a2*lam*Yu)/160 - (3933*a2^2*lam*Yu)/64 - 
   (2419*a1*aS*lam*Yu)/30 - (489*a2*aS*lam*Yu)/2 + (1820*aS^2*lam*Yu)/3 - 
   (117*a1*lam^2*Yu)/4 + (639*a2*lam^2*Yu)/4 - 1224*aS*lam^2*Yu + 
   873*lam^3*Yu + (129*a1^3*NG*Yu)/50 + (3*a1^2*a2*NG*Yu)/10 + 
   (3*a1*a2^2*NG*Yu)/10 + (27*a2^3*NG*Yu)/2 - (127*a1^2*lam*NG*Yu)/20 - 
   (63*a2^2*lam*NG*Yu)/4 - 64*aS^2*lam*NG*Yu - (51*a1^2*Yd*Yu)/200 - 
   (63*a1*a2*Yd*Yu)/20 + (27*a2^2*Yd*Yu)/8 + 192*aS^2*Yd*Yu - 
   (81*a1*lam*Yd*Yu)/5 - 81*a2*lam*Yd*Yu - 648*lam^2*Yd*Yu + 720*lam*Ydd*Yu - 
   (891*Yddd*Yu)/8 + (2103*a1^2*Yl*Yu)/200 + (87*a1*a2*Yl*Yu)/20 + 
   (9*a2^2*Yl*Yu)/8 - (27*a1*lam*Yl*Yu)/5 - 27*a2*lam*Yl*Yu - 
   216*lam^2*Yl*Yu + 240*lam*Yll*Yu - (297*Ylll*Yu)/8 + 
   (1857*a1^2*Yu^2)/400 + (99*a1*a2*Yu^2)/40 + (27*a2^2*Yu^2)/16 + 
   96*aS^2*Yu^2 - (81*a1*lam*Yu^2)/10 - (81*a2*lam*Yu^2)/2 - 324*lam^2*Yu^2 - 
   (5973*a1^2*Yud)/1600 + (301*a1*a2*Yud)/32 - (567*a2^2*Yud)/64 - 
   8*a2*aS*Yud - (121*a1*lam*Yud)/4 - (207*a2*lam*Yud)/4 + 82*aS*lam*Yud + 
   765*lam^2*Yud - 12*a2^2*NG*Yud + 63*lam*Yd*Yud + 36*Ydd*Yud + 
   21*lam*Yl*Yud + 12*Yll*Yud + 63*lam*Yu*Yud + 72*Yud^2 - 
   (2299*a1*Yudd)/160 + (477*a2*Yudd)/32 - 2*aS*Yudd + (135*lam*Yudd)/8 + 
   (135*Yd*Yudd)/8 + (45*Yl*Yudd)/8 + (135*Yu*Yudd)/8 - (249*Yuddd)/8 + 
   (33*Yudud)/2 + (11269*a1^2*Yuu)/1920 - (1871*a1*a2*Yuu)/320 + 
   (13437*a2^2*Yuu)/128 + (931*a1*aS*Yuu)/30 - (31*a2*aS*Yuu)/2 - 
   (914*aS^2*Yuu)/3 - (2161*a1*lam*Yuu)/40 - (4653*a2*lam*Yuu)/8 + 
   895*aS*lam*Yuu + (2367*lam^2*Yuu)/2 - (23*a1^2*NG*Yuu)/20 - 
   (39*a2^2*NG*Yuu)/4 + 40*aS^2*NG*Yuu + 720*lam*Yd*Yuu - 216*Ydd*Yuu + 
   240*lam*Yl*Yuu - 72*Yll*Yuu + 720*lam*Yu*Yuu + 36*Yud*Yuu - 108*Yuu^2 + 
   (1337*a1*Yuud)/160 + (477*a2*Yuud)/32 - 2*aS*Yuud + (135*lam*Yuud)/8 + 
   (135*Yd*Yuud)/8 + (45*Yl*Yuud)/8 + (135*Yu*Yuud)/8 + (375*Yuudd)/4 + 
   (3467*a1*Yuuu)/160 + (3411*a2*Yuuu)/32 - 38*aS*Yuuu - (5643*lam*Yuuu)/8 - 
   (891*Yd*Yuuu)/8 - (297*Yl*Yuuu)/8 - (891*Yu*Yuuu)/8 - (249*Yuuud)/8 + 
   (39*Yuuuu)/2 + (8019*a1^4*z3)/80000 + (81*a1^3*a2*z3)/160 + 
   (7857*a1^2*a2^2*z3)/1600 - (243*a1*a2^3*z3)/32 - (2781*a2^4*z3)/128 + 
   (243*a1^3*lam*z3)/1000 - (27*a1^2*a2*lam*z3)/200 - 
   (747*a1*a2^2*lam*z3)/40 + (2259*a2^3*lam*z3)/8 - (729*a1^2*lam^2*z3)/25 - 
   (486*a1*a2*lam^2*z3)/5 - 513*a2^2*lam^2*z3 + (72*a1*lam^3*z3)/5 + 
   72*a2*lam^3*z3 + 2016*lam^4*z3 + (171*a1^4*NG*z3)/125 + 
   (183*a1^3*a2*NG*z3)/125 + (63*a1^2*a2^2*NG*z3)/25 - 45*a2^4*NG*z3 + 
   (198*a1^3*aS*NG*z3)/125 + (66*a1^2*a2*aS*NG*z3)/25 + 
   (18*a1*a2^2*aS*NG*z3)/5 + 18*a2^3*aS*NG*z3 - (114*a1^3*lam*NG*z3)/25 - 
   (54*a1^2*a2*lam*NG*z3)/25 - (18*a1*a2^2*lam*NG*z3)/5 + 90*a2^3*lam*NG*z3 - 
   (264*a1^2*aS*lam*NG*z3)/25 - 72*a2^2*aS*lam*NG*z3 + (27*a1^3*Yd*z3)/100 + 
   (81*a1^2*a2*Yd*z3)/50 + (27*a1*a2^2*Yd*z3)/5 + (297*a2^3*Yd*z3)/4 - 
   (162*a1^2*aS*Yd*z3)/25 - (108*a1*a2*aS*Yd*z3)/5 - 54*a2^2*aS*Yd*z3 - 
   (141*a1^2*lam*Yd*z3)/50 + (36*a1*a2*lam*Yd*z3)/5 - 
   (351*a2^2*lam*Yd*z3)/2 + 24*a1*aS*lam*Yd*z3 + 216*a2*aS*lam*Yd*z3 - 
   48*aS^2*lam*Yd*z3 - (576*a1*lam^2*Yd*z3)/5 - 432*a2*lam^2*Yd*z3 + 
   1152*aS*lam^2*Yd*z3 - (407*a1^2*Ydd*z3)/80 - (933*a1*a2*Ydd*z3)/40 - 
   (819*a2^2*Ydd*z3)/16 + (136*a1*aS*Ydd*z3)/5 + 24*a2*aS*Ydd*z3 + 
   32*aS^2*Ydd*z3 + (747*a1*lam*Ydd*z3)/5 + 513*a2*lam*Ydd*z3 - 
   1296*aS*lam*Ydd*z3 + 756*lam^2*Ydd*z3 - 15*a1*Yddd*z3 - 27*a2*Yddd*z3 + 
   240*aS*Yddd*z3 - 198*lam*Yddd*z3 - 36*Ydddd*z3 - (81*a1^3*Yl*z3)/100 - 
   (27*a1^2*a2*Yl*z3)/10 - (9*a1*a2^2*Yl*z3)/10 + (99*a2^3*Yl*z3)/4 - 
   (1107*a1^2*lam*Yl*z3)/50 + (378*a1*a2*lam*Yl*z3)/5 - 
   (117*a2^2*lam*Yl*z3)/2 + (288*a1*lam^2*Yl*z3)/5 - 144*a2*lam^2*Yl*z3 + 
   (135*a1^2*Yll*z3)/16 - (1143*a1*a2*Yll*z3)/40 - (273*a2^2*Yll*z3)/16 - 
   (351*a1*lam*Yll*z3)/5 + 171*a2*lam*Yll*z3 + 252*lam^2*Yll*z3 + 
   (99*a1*Ylll*z3)/5 - 9*a2*Ylll*z3 - 66*lam*Ylll*z3 - 12*Yllll*z3 - 
   (27*a1^3*Yu*z3)/50 - (27*a1^2*a2*Yu*z3)/25 + (81*a1*a2^2*Yu*z3)/20 + 
   (297*a2^3*Yu*z3)/4 - (162*a1^2*aS*Yu*z3)/25 - (108*a1*a2*aS*Yu*z3)/5 - 
   54*a2^2*aS*Yu*z3 - (1347*a1^2*lam*Yu*z3)/50 + (531*a1*a2*lam*Yu*z3)/5 - 
   (351*a2^2*lam*Yu*z3)/2 + (408*a1*aS*lam*Yu*z3)/5 + 216*a2*aS*lam*Yu*z3 - 
   48*aS^2*lam*Yu*z3 - (144*a1*lam^2*Yu*z3)/5 - 432*a2*lam^2*Yu*z3 + 
   1152*aS*lam^2*Yu*z3 - (9*a1^2*Yud*z3)/25 + (93*a1*a2*Yud*z3)/10 + 
   (117*a2^2*Yud*z3)/2 + 96*a2*aS*Yud*z3 - (6*a1*lam*Yud*z3)/5 + 
   54*a2*lam*Yud*z3 - 96*aS*lam*Yud*z3 - 864*lam^2*Yud*z3 + 
   (78*a1*Yudd*z3)/5 - 48*aS*Yudd*z3 + 144*lam*Yudd*z3 - 36*Yuddd*z3 + 
   (2957*a1^2*Yuu*z3)/400 - (2229*a1*a2*Yuu*z3)/40 - (819*a2^2*Yuu*z3)/16 - 
   (56*a1*aS*Yuu*z3)/5 + 24*a2*aS*Yuu*z3 + 32*aS^2*Yuu*z3 + 
   (171*a1*lam*Yuu*z3)/5 + 513*a2*lam*Yuu*z3 - 1296*aS*lam*Yuu*z3 + 
   756*lam^2*Yuu*z3 - (84*a1*Yuud*z3)/5 - 48*aS*Yuud*z3 + 144*lam*Yuud*z3 + 
   72*Yuudd*z3 + (51*a1*Yuuu*z3)/5 - 27*a2*Yuuu*z3 + 240*aS*Yuuu*z3 - 
   198*lam*Yuuu*z3 - 36*Yuuud*z3 - 36*Yuuuu*z3);

(* Beta function for mass parameter*) 
   
bms = h*((-9*a1)/20 - (9*a2)/4 + 6*lam + 3*Yd + Yl + 3*Yu) + 
 h^2*((471*a1^2)/800 + (9*a1*a2)/16 - (385*a2^2)/32 + (36*a1*lam)/5 + 
   36*a2*lam - 30*lam^2 + (a1^2*NG)/2 + (5*a2^2*NG)/2 + (5*a1*Yd)/8 + 
   (45*a2*Yd)/8 + 20*aS*Yd - 36*lam*Yd - (27*Ydd)/4 + (15*a1*Yl)/8 + 
   (15*a2*Yl)/8 - 12*lam*Yl - (9*Yll)/4 + (17*a1*Yu)/8 + (45*a2*Yu)/8 + 
   20*aS*Yu - 36*lam*Yu - (21*Yud)/2 - (27*Yuu)/4) + 
 h^3*((839*a1^3)/500 + (9477*a1^2*a2)/800 + (8073*a1*a2^2)/320 - 
   (39415*a2^3)/576 - (9693*a1^2*lam)/800 - (5103*a1*a2*lam)/80 + 
   (11511*a2^2*lam)/32 - (63*a1*lam^2)/5 - 63*a2*lam^2 + 1026*lam^3 + 
   (35*a1^3*NG)/12 + (99*a1^2*a2*NG)/40 + (63*a1*a2^2*NG)/20 + 
   (2867*a2^3*NG)/72 + (99*a1^2*aS*NG)/20 + (135*a2^2*aS*NG)/4 - 
   (153*a1^2*lam*NG)/10 - (153*a2^2*lam*NG)/2 + (7*a1^3*NG^2)/9 + 
   (35*a2^3*NG^2)/9 - (79207*a1^2*Yd)/9600 - (519*a1*a2*Yd)/64 - 
   (765*a2^2*Yd)/128 - (991*a1*aS*Yd)/60 - (489*a2*aS*Yd)/4 + 
   (910*aS^2*Yd)/3 + (1179*a1*lam*Yd)/40 + (567*a2*lam*Yd)/8 - 
   612*aS*lam*Yd + (297*lam^2*Yd)/2 - (31*a1^2*NG*Yd)/40 - 
   (63*a2^2*NG*Yd)/8 - 32*aS^2*NG*Yd - (81*a1*Yd^2)/20 - (81*a2*Yd^2)/4 - 
   162*lam*Yd^2 - (2877*a1*Ydd)/80 - (2853*a2*Ydd)/16 + (447*aS*Ydd)/2 + 
   (999*lam*Ydd)/4 + 216*Yd*Ydd - (1851*Yddd)/16 - (32463*a1^2*Yl)/3200 - 
   (6993*a1*a2*Yl)/320 - (255*a2^2*Yl)/128 - (1647*a1*lam*Yl)/40 + 
   (189*a2*lam*Yl)/8 + (99*lam^2*Yl)/2 - (117*a1^2*NG*Yl)/40 - 
   (21*a2^2*NG*Yl)/8 - (27*a1*Yd*Yl)/10 - (27*a2*Yd*Yl)/2 - 108*lam*Yd*Yl + 
   72*Ydd*Yl - (9*a1*Yl^2)/20 - (9*a2*Yl^2)/4 - 18*lam*Yl^2 + 
   (909*a1*Yll)/80 - (951*a2*Yll)/16 + (333*lam*Yll)/4 + 72*Yd*Yll + 
   24*Yl*Yll - (617*Ylll)/16 - (123103*a1^2*Yu)/9600 - (9831*a1*a2*Yu)/320 - 
   (765*a2^2*Yu)/128 - (2419*a1*aS*Yu)/60 - (489*a2*aS*Yu)/4 + 
   (910*aS^2*Yu)/3 - (657*a1*lam*Yu)/40 + (567*a2*lam*Yu)/8 - 612*aS*lam*Yu + 
   (297*lam^2*Yu)/2 - (127*a1^2*NG*Yu)/40 - (63*a2^2*NG*Yu)/8 - 
   32*aS^2*NG*Yu - (81*a1*Yd*Yu)/10 - (81*a2*Yd*Yu)/2 - 324*lam*Yd*Yu + 
   216*Ydd*Yu - (27*a1*Yl*Yu)/10 - (27*a2*Yl*Yu)/2 - 108*lam*Yl*Yu + 
   72*Yll*Yu - (81*a1*Yu^2)/20 - (81*a2*Yu^2)/4 - 162*lam*Yu^2 - 
   (121*a1*Yud)/8 + (81*a2*Yud)/8 + 41*aS*Yud + (333*lam*Yud)/2 + 
   (63*Yd*Yud)/2 + (21*Yl*Yud)/2 + (63*Yu*Yud)/2 + (87*Yudd)/16 - 
   (969*a1*Yuu)/80 - (2853*a2*Yuu)/16 + (447*aS*Yuu)/2 + (999*lam*Yuu)/4 + 
   216*Yd*Yuu + 72*Yl*Yuu + 216*Yu*Yuu + (87*Yuud)/16 - (1851*Yuuu)/16 - 
   (1377*a1^3*z3)/2000 - (1863*a1^2*a2*z3)/400 - (243*a1*a2^2*z3)/16 + 
   (711*a2^3*z3)/16 - (162*a1^2*lam*z3)/25 + (108*a1*a2*lam*z3)/5 - 
   162*a2^2*lam*z3 - (108*a1*lam^2*z3)/5 - 108*a2*lam^2*z3 - 
   (57*a1^3*NG*z3)/25 - (27*a1^2*a2*NG*z3)/25 - (9*a1*a2^2*NG*z3)/5 + 
   45*a2^3*NG*z3 - (132*a1^2*aS*NG*z3)/25 - 36*a2^2*aS*NG*z3 - 
   (21*a1^2*Yd*z3)/20 - (243*a2^2*Yd*z3)/4 + 12*a1*aS*Yd*z3 + 
   108*a2*aS*Yd*z3 - 24*aS^2*Yd*z3 - (396*a1*lam*Yd*z3)/5 - 
   324*a2*lam*Yd*z3 + 576*aS*lam*Yd*z3 + (216*a1*Ydd*z3)/5 + 162*a2*Ydd*z3 - 
   360*aS*Ydd*z3 + 216*lam*Ydd*z3 + 45*Yddd*z3 - (27*a1^2*Yl*z3)/20 + 
   27*a1*a2*Yl*z3 - (81*a2^2*Yl*z3)/4 + (108*a1*lam*Yl*z3)/5 - 
   108*a2*lam*Yl*z3 - (108*a1*Yll*z3)/5 + 54*a2*Yll*z3 + 72*lam*Yll*z3 + 
   15*Ylll*z3 - (447*a1^2*Yu*z3)/100 + (351*a1*a2*Yu*z3)/10 - 
   (243*a2^2*Yu*z3)/4 + (204*a1*aS*Yu*z3)/5 + 108*a2*aS*Yu*z3 - 
   24*aS^2*Yu*z3 - 36*a1*lam*Yu*z3 - 324*a2*lam*Yu*z3 + 576*aS*lam*Yu*z3 - 
   (3*a1*Yud*z3)/5 - 27*a2*Yud*z3 - 48*aS*Yud*z3 - 216*lam*Yud*z3 + 
   36*Yudd*z3 + (36*a1*Yuu*z3)/5 + 162*a2*Yuu*z3 - 360*aS*Yuu*z3 + 
   216*lam*Yuu*z3 + 36*Yuud*z3 + 45*Yuuu*z3)

(* Anomalous dimension for Higgs field *) 

gamH = 
h*((9*a1)/40 + (9*a2)/8 - (3*a1*xiB)/40 - (3*a2*xiW)/8 - (3*Yd)/2 - Yl/2 - 
   (3*Yu)/2) + h^2*((-93*a1^2)/1600 - (27*a1*a2)/160 + (511*a2^2)/64 - 
   3*lam^2 - (a1^2*NG)/4 - (5*a2^2*NG)/4 - (3*a2^2*xiW)/2 - 
   (3*a2^2*xiW^2)/16 - (5*a1*Yd)/16 - (45*a2*Yd)/16 - 10*aS*Yd + (27*Ydd)/8 - 
   (15*a1*Yl)/16 - (15*a2*Yl)/16 + (9*Yll)/8 - (17*a1*Yu)/16 - 
   (45*a2*Yu)/16 - 10*aS*Yu - (3*Yud)/4 + (27*Yuu)/8) + 
 h^3*((-413*a1^3)/4000 - (837*a1^2*a2)/1600 - (153*a1*a2^2)/128 + 
   (70519*a2^3)/1152 - (351*a1^2*lam)/800 - (117*a1*a2*lam)/80 - 
   (117*a2^2*lam)/32 - (9*a1*lam^2)/2 - (45*a2*lam^2)/2 + 18*lam^3 - 
   (79*a1^3*NG)/75 - (9*a1^2*a2*NG)/80 - (9*a1*a2^2*NG)/20 - 
   (2381*a2^3*NG)/144 - (99*a1^2*aS*NG)/40 - (135*a2^2*aS*NG)/8 - 
   (7*a1^3*NG^2)/18 - (35*a2^3*NG^2)/18 - (1521*a2^3*xiW)/128 + 
   (51*a2^3*NG*xiW)/16 - (117*a2^3*xiW^2)/64 - (15*a2^3*xiW^3)/32 + 
   (5479*a1^2*Yd)/19200 - (2013*a1*a2*Yd)/640 - (7299*a2^2*Yd)/256 + 
   (991*a1*aS*Yd)/120 + (489*a2*aS*Yd)/8 - (455*aS^2*Yd)/3 + 
   (135*lam^2*Yd)/4 + (31*a1^2*NG*Yd)/80 + (63*a2^2*NG*Yd)/16 + 
   16*aS^2*NG*Yd + (81*a1*Yd^2)/40 + (81*a2*Yd^2)/8 + (909*a1*Ydd)/160 + 
   (837*a2*Ydd)/32 - (15*aS*Ydd)/4 - (45*lam*Ydd)/2 - 27*Yd*Ydd + 
   (75*Yddd)/32 + (25551*a1^2*Yl)/6400 + (1233*a1*a2*Yl)/640 - 
   (2433*a2^2*Yl)/256 + (45*lam^2*Yl)/4 + (117*a1^2*NG*Yl)/80 + 
   (21*a2^2*NG*Yl)/16 + (27*a1*Yd*Yl)/20 + (27*a2*Yd*Yl)/4 - 9*Ydd*Yl + 
   (9*a1*Yl^2)/40 + (9*a2*Yl^2)/8 + (99*a1*Yll)/160 + (279*a2*Yll)/32 - 
   (15*lam*Yll)/2 - 9*Yd*Yll - 3*Yl*Yll + (25*Ylll)/32 + 
   (52831*a1^2*Yu)/19200 - (1113*a1*a2*Yu)/640 - (7299*a2^2*Yu)/256 + 
   (2419*a1*aS*Yu)/120 + (489*a2*aS*Yu)/8 - (455*aS^2*Yu)/3 + 
   (135*lam^2*Yu)/4 + (127*a1^2*NG*Yu)/80 + (63*a2^2*NG*Yu)/16 + 
   16*aS^2*NG*Yu + (81*a1*Yd*Yu)/20 + (81*a2*Yd*Yu)/4 - 27*Ydd*Yu + 
   (27*a1*Yl*Yu)/20 + (27*a2*Yl*Yu)/4 - 9*Yll*Yu + (81*a1*Yu^2)/40 + 
   (81*a2*Yu^2)/8 + (93*a1*Yud)/80 + (63*a2*Yud)/16 - (57*aS*Yud)/2 + 
   (9*Yd*Yud)/4 + (3*Yl*Yud)/4 + (9*Yu*Yud)/4 - (39*Yudd)/32 + 
   (633*a1*Yuu)/160 + (837*a2*Yuu)/32 - (15*aS*Yuu)/4 - (45*lam*Yuu)/2 - 
   27*Yd*Yuu - 9*Yl*Yuu - 27*Yu*Yuu - (39*Yuud)/32 + (75*Yuuu)/32 + 
   (81*a1^3*z3)/4000 - (81*a1^2*a2*z3)/800 + (27*a1*a2^2*z3)/160 + 
   (207*a2^3*z3)/32 + (81*a1^2*lam*z3)/100 + (27*a1*a2*lam*z3)/10 + 
   (27*a2^2*lam*z3)/4 + (57*a1^3*NG*z3)/50 + (27*a1^2*a2*NG*z3)/50 + 
   (9*a1*a2^2*NG*z3)/10 - (45*a2^3*NG*z3)/2 + (66*a1^2*aS*NG*z3)/25 + 
   18*a2^2*aS*NG*z3 - (9*a2^3*xiW^2*z3)/16 + (87*a1^2*Yd*z3)/200 + 
   (27*a1*a2*Yd*z3)/10 + (189*a2^2*Yd*z3)/8 - 6*a1*aS*Yd*z3 - 
   54*a2*aS*Yd*z3 + 12*aS^2*Yd*z3 - (27*a1*Ydd*z3)/10 - (27*a2*Ydd*z3)/2 + 
   36*aS*Ydd*z3 - (9*Yddd*z3)/2 - (351*a1^2*Yl*z3)/200 - (27*a1*a2*Yl*z3)/5 + 
   (63*a2^2*Yl*z3)/8 + (27*a1*Yll*z3)/10 - (9*a2*Yll*z3)/2 - (3*Ylll*z3)/2 - 
   (3*a1^2*Yu*z3)/200 - (81*a1*a2*Yu*z3)/20 + (189*a2^2*Yu*z3)/8 - 
   (102*a1*aS*Yu*z3)/5 - 54*a2*aS*Yu*z3 + 12*aS^2*Yu*z3 - (12*a1*Yud*z3)/5 + 
   24*aS*Yud*z3 + (9*a1*Yuu*z3)/10 - (27*a2*Yuu*z3)/2 + 36*aS*Yuu*z3 - 
   (9*Yuuu*z3)/2)



(* Anomalous dimension for vev v^2 = m^2/lam *) 

gamV = (h*((-9*a1)/20 - (9*a2)/4 + 6*lam + 3*Yd + Yl + 3*Yu - 
    ((27*a1^2)/400 + (9*a1*a2)/40 + (9*a2^2)/16 - (9*a1*lam)/10 - 
      (9*a2*lam)/2 + 12*lam^2 + 6*lam*Yd - 3*Ydd + 2*lam*Yl - Yll + 
      6*lam*Yu - 3*Yuu)/lam))/2 + 
 (h^2*((471*a1^2)/800 + (9*a1*a2)/16 - (385*a2^2)/32 + (36*a1*lam)/5 + 
    36*a2*lam - 30*lam^2 + (a1^2*NG)/2 + (5*a2^2*NG)/2 + (5*a1*Yd)/8 + 
    (45*a2*Yd)/8 + 20*aS*Yd - 36*lam*Yd - (27*Ydd)/4 + (15*a1*Yl)/8 + 
    (15*a2*Yl)/8 - 12*lam*Yl - (9*Yll)/4 + (17*a1*Yu)/8 + (45*a2*Yu)/8 + 
    20*aS*Yu - 36*lam*Yu - (21*Yud)/2 - (27*Yuu)/4 - 
    ((-531*a1^3)/4000 - (717*a1^2*a2)/800 - (97*a1*a2^2)/160 + 
      (497*a2^3)/32 + (687*a1^2*lam)/400 + (117*a1*a2*lam)/40 - 
      (313*a2^2*lam)/16 + (54*a1*lam^2)/5 + 54*a2*lam^2 - 156*lam^3 - 
      (6*a1^3*NG)/25 - (2*a1^2*a2*NG)/5 - (2*a1*a2^2*NG)/5 - 2*a2^3*NG + 
      a1^2*lam*NG + 5*a2^2*lam*NG + (9*a1^2*Yd)/40 + (27*a1*a2*Yd)/20 - 
      (9*a2^2*Yd)/8 + (5*a1*lam*Yd)/4 + (45*a2*lam*Yd)/4 + 40*aS*lam*Yd - 
      72*lam^2*Yd + (2*a1*Ydd)/5 - 16*aS*Ydd - (3*lam*Ydd)/2 + 15*Yddd - 
      (9*a1^2*Yl)/8 + (33*a1*a2*Yl)/20 - (3*a2^2*Yl)/8 + (15*a1*lam*Yl)/4 + 
      (15*a2*lam*Yl)/4 - 24*lam^2*Yl - (6*a1*Yll)/5 - (lam*Yll)/2 + 5*Ylll - 
      (171*a1^2*Yu)/200 + (63*a1*a2*Yu)/20 - (9*a2^2*Yu)/8 + 
      (17*a1*lam*Yu)/4 + (45*a2*lam*Yu)/4 + 40*aS*lam*Yu - 72*lam^2*Yu - 
      21*lam*Yud - 3*Yudd - (4*a1*Yuu)/5 - 16*aS*Yuu - (3*lam*Yuu)/2 - 
      3*Yuud + 15*Yuuu)/lam))/2 + 
 (h^3*((839*a1^3)/500 + (9477*a1^2*a2)/800 + (8073*a1*a2^2)/320 - 
    (39415*a2^3)/576 - (9693*a1^2*lam)/800 - (5103*a1*a2*lam)/80 + 
    (11511*a2^2*lam)/32 - (63*a1*lam^2)/5 - 63*a2*lam^2 + 1026*lam^3 + 
    (35*a1^3*NG)/12 + (99*a1^2*a2*NG)/40 + (63*a1*a2^2*NG)/20 + 
    (2867*a2^3*NG)/72 + (99*a1^2*aS*NG)/20 + (135*a2^2*aS*NG)/4 - 
    (153*a1^2*lam*NG)/10 - (153*a2^2*lam*NG)/2 + (7*a1^3*NG^2)/9 + 
    (35*a2^3*NG^2)/9 - (79207*a1^2*Yd)/9600 - (519*a1*a2*Yd)/64 - 
    (765*a2^2*Yd)/128 - (991*a1*aS*Yd)/60 - (489*a2*aS*Yd)/4 + 
    (910*aS^2*Yd)/3 + (1179*a1*lam*Yd)/40 + (567*a2*lam*Yd)/8 - 
    612*aS*lam*Yd + (297*lam^2*Yd)/2 - (31*a1^2*NG*Yd)/40 - 
    (63*a2^2*NG*Yd)/8 - 32*aS^2*NG*Yd - (81*a1*Yd^2)/20 - (81*a2*Yd^2)/4 - 
    162*lam*Yd^2 - (2877*a1*Ydd)/80 - (2853*a2*Ydd)/16 + (447*aS*Ydd)/2 + 
    (999*lam*Ydd)/4 + 216*Yd*Ydd - (1851*Yddd)/16 - (32463*a1^2*Yl)/3200 - 
    (6993*a1*a2*Yl)/320 - (255*a2^2*Yl)/128 - (1647*a1*lam*Yl)/40 + 
    (189*a2*lam*Yl)/8 + (99*lam^2*Yl)/2 - (117*a1^2*NG*Yl)/40 - 
    (21*a2^2*NG*Yl)/8 - (27*a1*Yd*Yl)/10 - (27*a2*Yd*Yl)/2 - 108*lam*Yd*Yl + 
    72*Ydd*Yl - (9*a1*Yl^2)/20 - (9*a2*Yl^2)/4 - 18*lam*Yl^2 + 
    (909*a1*Yll)/80 - (951*a2*Yll)/16 + (333*lam*Yll)/4 + 72*Yd*Yll + 
    24*Yl*Yll - (617*Ylll)/16 - (123103*a1^2*Yu)/9600 - (9831*a1*a2*Yu)/320 - 
    (765*a2^2*Yu)/128 - (2419*a1*aS*Yu)/60 - (489*a2*aS*Yu)/4 + 
    (910*aS^2*Yu)/3 - (657*a1*lam*Yu)/40 + (567*a2*lam*Yu)/8 - 
    612*aS*lam*Yu + (297*lam^2*Yu)/2 - (127*a1^2*NG*Yu)/40 - 
    (63*a2^2*NG*Yu)/8 - 32*aS^2*NG*Yu - (81*a1*Yd*Yu)/10 - (81*a2*Yd*Yu)/2 - 
    324*lam*Yd*Yu + 216*Ydd*Yu - (27*a1*Yl*Yu)/10 - (27*a2*Yl*Yu)/2 - 
    108*lam*Yl*Yu + 72*Yll*Yu - (81*a1*Yu^2)/20 - (81*a2*Yu^2)/4 - 
    162*lam*Yu^2 - (121*a1*Yud)/8 + (81*a2*Yud)/8 + 41*aS*Yud + 
    (333*lam*Yud)/2 + (63*Yd*Yud)/2 + (21*Yl*Yud)/2 + (63*Yu*Yud)/2 + 
    (87*Yudd)/16 - (969*a1*Yuu)/80 - (2853*a2*Yuu)/16 + (447*aS*Yuu)/2 + 
    (999*lam*Yuu)/4 + 216*Yd*Yuu + 72*Yl*Yuu + 216*Yu*Yuu + (87*Yuud)/16 - 
    (1851*Yuuu)/16 - (1377*a1^3*z3)/2000 - (1863*a1^2*a2*z3)/400 - 
    (243*a1*a2^2*z3)/16 + (711*a2^3*z3)/16 - (162*a1^2*lam*z3)/25 + 
    (108*a1*a2*lam*z3)/5 - 162*a2^2*lam*z3 - (108*a1*lam^2*z3)/5 - 
    108*a2*lam^2*z3 - (57*a1^3*NG*z3)/25 - (27*a1^2*a2*NG*z3)/25 - 
    (9*a1*a2^2*NG*z3)/5 + 45*a2^3*NG*z3 - (132*a1^2*aS*NG*z3)/25 - 
    36*a2^2*aS*NG*z3 - (21*a1^2*Yd*z3)/20 - (243*a2^2*Yd*z3)/4 + 
    12*a1*aS*Yd*z3 + 108*a2*aS*Yd*z3 - 24*aS^2*Yd*z3 - (396*a1*lam*Yd*z3)/5 - 
    324*a2*lam*Yd*z3 + 576*aS*lam*Yd*z3 + (216*a1*Ydd*z3)/5 + 162*a2*Ydd*z3 - 
    360*aS*Ydd*z3 + 216*lam*Ydd*z3 + 45*Yddd*z3 - (27*a1^2*Yl*z3)/20 + 
    27*a1*a2*Yl*z3 - (81*a2^2*Yl*z3)/4 + (108*a1*lam*Yl*z3)/5 - 
    108*a2*lam*Yl*z3 - (108*a1*Yll*z3)/5 + 54*a2*Yll*z3 + 72*lam*Yll*z3 + 
    15*Ylll*z3 - (447*a1^2*Yu*z3)/100 + (351*a1*a2*Yu*z3)/10 - 
    (243*a2^2*Yu*z3)/4 + (204*a1*aS*Yu*z3)/5 + 108*a2*aS*Yu*z3 - 
    24*aS^2*Yu*z3 - 36*a1*lam*Yu*z3 - 324*a2*lam*Yu*z3 + 576*aS*lam*Yu*z3 - 
    (3*a1*Yud*z3)/5 - 27*a2*Yud*z3 - 48*aS*Yud*z3 - 216*lam*Yud*z3 + 
    36*Yudd*z3 + (36*a1*Yuu*z3)/5 + 162*a2*Yuu*z3 - 360*aS*Yuu*z3 + 
    216*lam*Yuu*z3 + 36*Yuud*z3 + 45*Yuuu*z3 - 
    ((-12321*a1^4)/128000 - (29779*a1^3*a2)/32000 - (64693*a1^2*a2^2)/9600 - 
      (54053*a1*a2^3)/5760 + (982291*a2^4)/3072 + (12679*a1^3*lam)/2000 + 
      (8811*a1^2*a2*lam)/200 + (13659*a1*a2^2*lam)/160 - 
      (46489*a2^3*lam)/288 - (1647*a1^2*lam^2)/25 - (999*a1*a2*lam^2)/5 + 
      (1995*a2^2*lam^2)/8 - (474*a1*lam^3)/5 - 474*a2*lam^3 + 3588*lam^4 - 
      (12441*a1^4*NG)/8000 - (18001*a1^3*a2*NG)/12000 + 
      (149*a1^2*a2^2*NG)/1800 - (8341*a1*a2^3*NG)/1440 - 
      (14749*a2^4*NG)/192 - (1683*a1^3*aS*NG)/1000 - 
      (561*a1^2*a2*aS*NG)/200 - (153*a1*a2^2*aS*NG)/40 - (153*a2^3*aS*NG)/8 + 
      (1199*a1^3*lam*NG)/150 + (171*a1^2*a2*lam*NG)/20 + 
      (99*a1*a2^2*lam*NG)/10 + (3515*a2^3*lam*NG)/36 + 
      (99*a1^2*aS*lam*NG)/10 + (135*a2^2*aS*lam*NG)/2 - 
      (141*a1^2*lam^2*NG)/5 - 141*a2^2*lam^2*NG - (a1^4*NG^2)/5 - 
      (2*a1^3*a2*NG^2)/9 - (2*a1^2*a2^2*NG^2)/9 - (2*a1*a2^3*NG^2)/9 - 
      (5*a2^4*NG^2)/3 + (14*a1^3*lam*NG^2)/9 + (70*a2^3*lam*NG^2)/9 + 
      (36129*a1^3*Yd)/32000 + (39627*a1^2*a2*Yd)/6400 + 
      (12537*a1*a2^2*Yd)/1280 - (17217*a2^3*Yd)/256 + (2049*a1^2*aS*Yd)/200 + 
      (699*a1*a2*aS*Yd)/20 + (651*a2^2*aS*Yd)/8 - (127303*a1^2*lam*Yd)/4800 - 
      (9027*a1*a2*lam*Yd)/160 - (3933*a2^2*lam*Yd)/64 - 
      (991*a1*aS*lam*Yd)/30 - (489*a2*aS*lam*Yd)/2 + (1820*aS^2*lam*Yd)/3 + 
      (1251*a1*lam^2*Yd)/20 + (639*a2*lam^2*Yd)/4 - 1224*aS*lam^2*Yd + 
      873*lam^3*Yd + (57*a1^3*NG*Yd)/50 + (3*a1^2*a2*NG*Yd)/2 + 
      (3*a1*a2^2*NG*Yd)/2 + (27*a2^3*NG*Yd)/2 - (31*a1^2*lam*NG*Yd)/20 - 
      (63*a2^2*lam*NG*Yd)/4 - 64*aS^2*lam*NG*Yd - (231*a1^2*Yd^2)/400 - 
      (81*a1*a2*Yd^2)/40 + (27*a2^2*Yd^2)/16 + 96*aS^2*Yd^2 - 
      (81*a1*lam*Yd^2)/10 - (81*a2*lam*Yd^2)/2 - 324*lam^2*Yd^2 + 
      (20681*a1^2*Ydd)/9600 - (2591*a1*a2*Ydd)/320 + (13437*a2^2*Ydd)/128 - 
      (641*a1*aS*Ydd)/30 - (31*a2*aS*Ydd)/2 - (914*aS^2*Ydd)/3 - 
      (5413*a1*lam*Ydd)/40 - (4653*a2*lam*Ydd)/8 + 895*aS*lam*Ydd + 
      (2367*lam^2*Ydd)/2 - (83*a1^2*NG*Ydd)/20 - (39*a2^2*NG*Ydd)/4 + 
      40*aS^2*NG*Ydd + 720*lam*Yd*Ydd - 108*Ydd^2 + (5111*a1*Yddd)/160 + 
      (3411*a2*Yddd)/32 - 38*aS*Yddd - (5643*lam*Yddd)/8 - (891*Yd*Yddd)/8 + 
      (39*Ydddd)/2 + (106083*a1^3*Yl)/32000 + (59913*a1^2*a2*Yl)/6400 + 
      (5499*a1*a2^2*Yl)/1280 - (5739*a2^3*Yl)/256 - (16047*a1^2*lam*Yl)/
       1600 - (11313*a1*a2*lam*Yl)/160 - (1311*a2^2*lam*Yl)/64 - 
      (1623*a1*lam^2*Yl)/20 + (213*a2*lam^2*Yl)/4 + 291*lam^3*Yl + 
      (99*a1^3*NG*Yl)/50 - (3*a1^2*a2*NG*Yl)/10 - (3*a1*a2^2*NG*Yl)/10 + 
      (9*a2^3*NG*Yl)/2 - (117*a1^2*lam*NG*Yl)/20 - (21*a2^2*lam*NG*Yl)/4 + 
      (123*a1^2*Yd*Yl)/200 - (3*a1*a2*Yd*Yl)/4 + (9*a2^2*Yd*Yl)/8 - 
      (27*a1*lam*Yd*Yl)/5 - 27*a2*lam*Yd*Yl - 216*lam^2*Yd*Yl + 
      240*lam*Ydd*Yl - (297*Yddd*Yl)/8 + (2241*a1^2*Yl^2)/400 + 
      (63*a1*a2*Yl^2)/40 + (3*a2^2*Yl^2)/16 - (9*a1*lam*Yl^2)/10 - 
      (9*a2*lam*Yl^2)/2 - 36*lam^2*Yl^2 + (6669*a1^2*Yll)/640 - 
      (549*a1*a2*Yll)/320 + (4479*a2^2*Yll)/128 + (1557*a1*lam*Yll)/40 - 
      (1551*a2*lam*Yll)/8 + (789*lam^2*Yll)/2 + (39*a1^2*NG*Yll)/20 - 
      (13*a2^2*NG*Yll)/4 + 240*lam*Yd*Yll - 72*Ydd*Yll + 80*lam*Yl*Yll - 
      12*Yll^2 + (81*a1*Ylll)/32 + (1137*a2*Ylll)/32 - (1881*lam*Ylll)/8 - 
      (297*Yd*Ylll)/8 - (99*Yl*Ylll)/8 + (13*Yllll)/2 + 
      (128829*a1^3*Yu)/32000 + (70563*a1^2*a2*Yu)/6400 + 
      (9309*a1*a2^2*Yu)/1280 - (17217*a2^3*Yu)/256 + (1761*a1^2*aS*Yu)/200 + 
      (747*a1*a2*aS*Yu)/20 + (651*a2^2*aS*Yu)/8 - (112447*a1^2*lam*Yu)/4800 - 
      (19527*a1*a2*lam*Yu)/160 - (3933*a2^2*lam*Yu)/64 - 
      (2419*a1*aS*lam*Yu)/30 - (489*a2*aS*lam*Yu)/2 + (1820*aS^2*lam*Yu)/3 - 
      (117*a1*lam^2*Yu)/4 + (639*a2*lam^2*Yu)/4 - 1224*aS*lam^2*Yu + 
      873*lam^3*Yu + (129*a1^3*NG*Yu)/50 + (3*a1^2*a2*NG*Yu)/10 + 
      (3*a1*a2^2*NG*Yu)/10 + (27*a2^3*NG*Yu)/2 - (127*a1^2*lam*NG*Yu)/20 - 
      (63*a2^2*lam*NG*Yu)/4 - 64*aS^2*lam*NG*Yu - (51*a1^2*Yd*Yu)/200 - 
      (63*a1*a2*Yd*Yu)/20 + (27*a2^2*Yd*Yu)/8 + 192*aS^2*Yd*Yu - 
      (81*a1*lam*Yd*Yu)/5 - 81*a2*lam*Yd*Yu - 648*lam^2*Yd*Yu + 
      720*lam*Ydd*Yu - (891*Yddd*Yu)/8 + (2103*a1^2*Yl*Yu)/200 + 
      (87*a1*a2*Yl*Yu)/20 + (9*a2^2*Yl*Yu)/8 - (27*a1*lam*Yl*Yu)/5 - 
      27*a2*lam*Yl*Yu - 216*lam^2*Yl*Yu + 240*lam*Yll*Yu - (297*Ylll*Yu)/8 + 
      (1857*a1^2*Yu^2)/400 + (99*a1*a2*Yu^2)/40 + (27*a2^2*Yu^2)/16 + 
      96*aS^2*Yu^2 - (81*a1*lam*Yu^2)/10 - (81*a2*lam*Yu^2)/2 - 
      324*lam^2*Yu^2 - (5973*a1^2*Yud)/1600 + (301*a1*a2*Yud)/32 - 
      (567*a2^2*Yud)/64 - 8*a2*aS*Yud - (121*a1*lam*Yud)/4 - 
      (207*a2*lam*Yud)/4 + 82*aS*lam*Yud + 765*lam^2*Yud - 12*a2^2*NG*Yud + 
      63*lam*Yd*Yud + 36*Ydd*Yud + 21*lam*Yl*Yud + 12*Yll*Yud + 
      63*lam*Yu*Yud + 72*Yud^2 - (2299*a1*Yudd)/160 + (477*a2*Yudd)/32 - 
      2*aS*Yudd + (135*lam*Yudd)/8 + (135*Yd*Yudd)/8 + (45*Yl*Yudd)/8 + 
      (135*Yu*Yudd)/8 - (249*Yuddd)/8 + (33*Yudud)/2 + 
      (11269*a1^2*Yuu)/1920 - (1871*a1*a2*Yuu)/320 + (13437*a2^2*Yuu)/128 + 
      (931*a1*aS*Yuu)/30 - (31*a2*aS*Yuu)/2 - (914*aS^2*Yuu)/3 - 
      (2161*a1*lam*Yuu)/40 - (4653*a2*lam*Yuu)/8 + 895*aS*lam*Yuu + 
      (2367*lam^2*Yuu)/2 - (23*a1^2*NG*Yuu)/20 - (39*a2^2*NG*Yuu)/4 + 
      40*aS^2*NG*Yuu + 720*lam*Yd*Yuu - 216*Ydd*Yuu + 240*lam*Yl*Yuu - 
      72*Yll*Yuu + 720*lam*Yu*Yuu + 36*Yud*Yuu - 108*Yuu^2 + 
      (1337*a1*Yuud)/160 + (477*a2*Yuud)/32 - 2*aS*Yuud + (135*lam*Yuud)/8 + 
      (135*Yd*Yuud)/8 + (45*Yl*Yuud)/8 + (135*Yu*Yuud)/8 + (375*Yuudd)/4 + 
      (3467*a1*Yuuu)/160 + (3411*a2*Yuuu)/32 - 38*aS*Yuuu - 
      (5643*lam*Yuuu)/8 - (891*Yd*Yuuu)/8 - (297*Yl*Yuuu)/8 - 
      (891*Yu*Yuuu)/8 - (249*Yuuud)/8 + (39*Yuuuu)/2 + (8019*a1^4*z3)/80000 + 
      (81*a1^3*a2*z3)/160 + (7857*a1^2*a2^2*z3)/1600 - (243*a1*a2^3*z3)/32 - 
      (2781*a2^4*z3)/128 + (243*a1^3*lam*z3)/1000 - (27*a1^2*a2*lam*z3)/200 - 
      (747*a1*a2^2*lam*z3)/40 + (2259*a2^3*lam*z3)/8 - 
      (729*a1^2*lam^2*z3)/25 - (486*a1*a2*lam^2*z3)/5 - 513*a2^2*lam^2*z3 + 
      (72*a1*lam^3*z3)/5 + 72*a2*lam^3*z3 + 2016*lam^4*z3 + 
      (171*a1^4*NG*z3)/125 + (183*a1^3*a2*NG*z3)/125 + 
      (63*a1^2*a2^2*NG*z3)/25 - 45*a2^4*NG*z3 + (198*a1^3*aS*NG*z3)/125 + 
      (66*a1^2*a2*aS*NG*z3)/25 + (18*a1*a2^2*aS*NG*z3)/5 + 18*a2^3*aS*NG*z3 - 
      (114*a1^3*lam*NG*z3)/25 - (54*a1^2*a2*lam*NG*z3)/25 - 
      (18*a1*a2^2*lam*NG*z3)/5 + 90*a2^3*lam*NG*z3 - 
      (264*a1^2*aS*lam*NG*z3)/25 - 72*a2^2*aS*lam*NG*z3 + 
      (27*a1^3*Yd*z3)/100 + (81*a1^2*a2*Yd*z3)/50 + (27*a1*a2^2*Yd*z3)/5 + 
      (297*a2^3*Yd*z3)/4 - (162*a1^2*aS*Yd*z3)/25 - (108*a1*a2*aS*Yd*z3)/5 - 
      54*a2^2*aS*Yd*z3 - (141*a1^2*lam*Yd*z3)/50 + (36*a1*a2*lam*Yd*z3)/5 - 
      (351*a2^2*lam*Yd*z3)/2 + 24*a1*aS*lam*Yd*z3 + 216*a2*aS*lam*Yd*z3 - 
      48*aS^2*lam*Yd*z3 - (576*a1*lam^2*Yd*z3)/5 - 432*a2*lam^2*Yd*z3 + 
      1152*aS*lam^2*Yd*z3 - (407*a1^2*Ydd*z3)/80 - (933*a1*a2*Ydd*z3)/40 - 
      (819*a2^2*Ydd*z3)/16 + (136*a1*aS*Ydd*z3)/5 + 24*a2*aS*Ydd*z3 + 
      32*aS^2*Ydd*z3 + (747*a1*lam*Ydd*z3)/5 + 513*a2*lam*Ydd*z3 - 
      1296*aS*lam*Ydd*z3 + 756*lam^2*Ydd*z3 - 15*a1*Yddd*z3 - 27*a2*Yddd*z3 + 
      240*aS*Yddd*z3 - 198*lam*Yddd*z3 - 36*Ydddd*z3 - (81*a1^3*Yl*z3)/100 - 
      (27*a1^2*a2*Yl*z3)/10 - (9*a1*a2^2*Yl*z3)/10 + (99*a2^3*Yl*z3)/4 - 
      (1107*a1^2*lam*Yl*z3)/50 + (378*a1*a2*lam*Yl*z3)/5 - 
      (117*a2^2*lam*Yl*z3)/2 + (288*a1*lam^2*Yl*z3)/5 - 144*a2*lam^2*Yl*z3 + 
      (135*a1^2*Yll*z3)/16 - (1143*a1*a2*Yll*z3)/40 - (273*a2^2*Yll*z3)/16 - 
      (351*a1*lam*Yll*z3)/5 + 171*a2*lam*Yll*z3 + 252*lam^2*Yll*z3 + 
      (99*a1*Ylll*z3)/5 - 9*a2*Ylll*z3 - 66*lam*Ylll*z3 - 12*Yllll*z3 - 
      (27*a1^3*Yu*z3)/50 - (27*a1^2*a2*Yu*z3)/25 + (81*a1*a2^2*Yu*z3)/20 + 
      (297*a2^3*Yu*z3)/4 - (162*a1^2*aS*Yu*z3)/25 - (108*a1*a2*aS*Yu*z3)/5 - 
      54*a2^2*aS*Yu*z3 - (1347*a1^2*lam*Yu*z3)/50 + (531*a1*a2*lam*Yu*z3)/5 - 
      (351*a2^2*lam*Yu*z3)/2 + (408*a1*aS*lam*Yu*z3)/5 + 
      216*a2*aS*lam*Yu*z3 - 48*aS^2*lam*Yu*z3 - (144*a1*lam^2*Yu*z3)/5 - 
      432*a2*lam^2*Yu*z3 + 1152*aS*lam^2*Yu*z3 - (9*a1^2*Yud*z3)/25 + 
      (93*a1*a2*Yud*z3)/10 + (117*a2^2*Yud*z3)/2 + 96*a2*aS*Yud*z3 - 
      (6*a1*lam*Yud*z3)/5 + 54*a2*lam*Yud*z3 - 96*aS*lam*Yud*z3 - 
      864*lam^2*Yud*z3 + (78*a1*Yudd*z3)/5 - 48*aS*Yudd*z3 + 
      144*lam*Yudd*z3 - 36*Yuddd*z3 + (2957*a1^2*Yuu*z3)/400 - 
      (2229*a1*a2*Yuu*z3)/40 - (819*a2^2*Yuu*z3)/16 - (56*a1*aS*Yuu*z3)/5 + 
      24*a2*aS*Yuu*z3 + 32*aS^2*Yuu*z3 + (171*a1*lam*Yuu*z3)/5 + 
      513*a2*lam*Yuu*z3 - 1296*aS*lam*Yuu*z3 + 756*lam^2*Yuu*z3 - 
      (84*a1*Yuud*z3)/5 - 48*aS*Yuud*z3 + 144*lam*Yuud*z3 + 72*Yuudd*z3 + 
      (51*a1*Yuuu*z3)/5 - 27*a2*Yuuu*z3 + 240*aS*Yuuu*z3 - 198*lam*Yuuu*z3 - 
      36*Yuuud*z3 - 36*Yuuuu*z3)/lam))/2;


